Noise-Tolerant Quantum Tokens for MAC

Message Authentication Code or MAC, is a well-studied cryptographic primitive that is used in order to authenticate communication between two parties sharing a secret key. A Tokenized MAC or TMAC is a related cryptographic primitive, introduced by Ben-David & Sattath (QCrypt'17) which allows limited signing authority to be delegated to third parties via the use of single-use quantum signing tokens. These tokens can be issued using the secret key, such that each token can be used to sign at most one document. We provide an elementary construction for TMAC based on BB84 states. Our construction can tolerate up to 14% noise, making it the first noise-tolerant TMAC construction. The simplicity of the quantum states required for our construction combined with its noise tolerance, makes it practically more feasible than the previous TMAC construction. The TMAC is existentially unforgeable against adversaries with signing and verification oracles (i.e., analogous to EUF-CMA security for MAC), assuming post-quantum one-way functions exist.

==> anc/ProgramForCertifiedDeletion.m <==
% Matlab file that computes the optimal winning probability for the security game WEAK-DEL-IND_{A,E_1}(1).
% 
% INSTALLATION AND EXECUTION:
% ---------------------------
% 
% This program uses the CVX (http://cvxr.com/cvx/) package on Matlab, and the Quantinf (https://www.dr-qubit.org/matlab.html) package by Toby Cubbit.
% 1. Follow the CVX installation instructions here: http://cvxr.com/cvx/download/
% 2. Download and extract the Quantinf package from https://www.dr-qubit.org/matlab.html 
% 3. To keep things simple, put this file in the same directory as the Quantinf package
% 4. Run the command "ProgramForCertifiedDeletion" in Matlab's console

format long
%defining useful constants
    def.dim=5 ;%number of qubits
    def.DimV=2*ones([1,def.dim]); %subsytems vector
    cvx_precision best
    q0 = [1;0];%ket0
    q1 = [0;1];%ket1
    qp = (q0 + q1)/sqrt(2);%ket+
    qm = (q0 - q1)/sqrt(2);%ket-
%register glossary
    M_i=1;
    M_p=1;% padding 2
    M_m1=2;%message register- at first the encryption itself, later the certificate
    M_m2=3; %padding 1/ copy of key
    M_k=4;%key register
    M_a=5;%encrypted message
%function glossary
Pi_T=ketbra(tensor(q0,q0,q0,q0))+ketbra(tensor(q1,q0,q0,q0))+ketbra(tensor(q0,q1,q0,q1))+ketbra(tensor(q1,q1,q0,q1))+ketbra(tensor(q0,q0,q1,q0))+ketbra(tensor(q1,q1,q1,q1));
Pi=tensor(eye(2),Pi_T);
Gamma_0=tensor(ketbra(q0), eye(2^def.dim));
Gamma_1=tensor(ketbra(q1), eye(2^def.dim));

%initializations of SDP
psi=1/2*((tensor(q0,q0,q0,q0,q0)+ tensor(q1,q1,q0,q0,q1)+tensor(q0,qp,q1,q1,q0)+tensor(q1,qm,q1,q1,q1)));

%see main text for details
sigma_0=ketbra(psi);

cvx_begin sdp
  variable rho(2^(def.dim+1),2^(def.dim+1)) hermitian;
  rho>= 0;
  rho_1 = TrX(Gamma_0*rho*Gamma_0,[M_i],horzcat([2],def.DimV));
  trace(rho_1)==1;
 
  rho_2 = TrX(Gamma_1*rho*Gamma_1,[M_i],horzcat([2],def.DimV));
  trace(rho_2)==1;
 
  %On the first stage the encryption is sent to the adversary via M_m1,
  TrX(rho_1,[M_m1],def.DimV)==TrX(sigma_0,[M_m1],def.DimV);
  % a certificate is returned via M_m1
  %the key is sent to the adversary via M_m2, that is
  %a copy of M_k (we cannot send M_k, as we must use it for the measurement) 
  TrX(rho_2,[M_m2],def.DimV)==TrX(rho_1,[M_m2],def.DimV);
  % the adversary sends back M_m2 with a guess "a'" for the value of a
  maximize( trace( tensor(ketbra(q1),Pi)*rho));
cvx_end

%print result explicitly
trace( tensor(ketbra(q1),Pi)*rho)

function O= outer(x,y)
    O=x*y';
end
function KB=ketbra(x)
    KB=outer(x,x);
end

